MotionDeltaCNN: Sparse CNN Inference of Frame Differences in Moving Camera Videos

Convolutional neural network inference on video input is computationally expensive and requires high memory bandwidth. Recently, DeltaCNN managed to reduce the cost by only processing pixels with significant updates over the previous frame. However, DeltaCNN relies on static camera input. Moving cameras add new challenges in how to fuse newly unveiled image regions with already processed regions efficiently to minimize the update rate - without increasing memory overhead and without knowing the camera extrinsics of future frames. In this work, we propose MotionDeltaCNN, a sparse CNN inference framework that supports moving cameras. We introduce spherical buffers and padded convolutions to enable seamless fusion of newly unveiled regions and previously processed regions -- without increasing memory footprint. Our evaluation shows that we outperform DeltaCNN by up to 90% for moving camera videos.

==> figures/padding/plot_dilated_conv.py <==
import torch
import cv2
import numpy as np

w = torch.ones((1,1,3,3)) / 9.0

background = torch.zeros((1,1,5,6))
f1 = background.clone()
f1[:,:,1:4,1:4] += 0.8

f_fused = f1.clone()

f2 = background.clone()
# f2[:,:,1:4,1] += f1[:,:,1:4,1]
f2[:,:,1:4,2:5] += 1.0
f_fused[:,:,1:4,2:5] = 1.0

d2 = f_fused-f1

out1_original = torch.zeros_like(background)
out2_original = torch.zeros_like(background)
correct_f2 = torch.zeros_like(background)
correct_fused = torch.zeros_like(background)

out_f1_original = torch.conv2d(f1[:,:,1:4,1:4], w, padding=1)
out_f2_original = torch.conv2d(d2[:,:,1:4,2:5], w, padding=1)
reference_f2 = torch.conv2d(f2[:,:,1:4,2:5], w, padding=1)
reference_fused = torch.conv2d(f_fused[:,:,1:4,1:5], w, padding=1)

out1_dilated = torch.conv2d(f1, w, padding=1)
out2_dilated = torch.conv2d(d2, w, padding=1)

out1_original[:,:,1:4,1:4] = out_f1_original
out2_original[:,:,1:4,2:5] = out_f2_original
correct_f2[:,:,1:4,2:5] = reference_f2
correct_fused[:,:,1:4,1:5] = reference_fused

def write_image(name, data, scale, highlight_column=None, highlight_color=np.array((0,0,255)), active_region=[[0,-1], [0,-1]]):
    data = (data[0,0] * 255).to(torch.uint8).numpy()[:,:]
    scaled_image = cv2.resize(data, (data.shape[-1] * scale, data.shape[-2] * scale), interpolation=cv2.INTER_NEAREST)
    scaled_image = np.repeat(scaled_image[:,:,None], 3, axis=2)
    scaled_image[scale-1::scale] = 100
    scaled_image[scale::scale] = 100
    scaled_image[:,scale-1::scale] = 100
    scaled_image[:,scale::scale] = 100

    if highlight_column is not None:
        for i in range(-3,3):
            scaled_image[1*scale:4*scale, highlight_column*scale+i] = highlight_color
            scaled_image[1*scale:4*scale, (highlight_column+1)*scale+i] = highlight_color
            scaled_image[1*scale+i, highlight_column*scale:(highlight_column+1)*scale] = highlight_color
            scaled_image[4*scale+i, highlight_column*scale:(highlight_column+1)*scale] = highlight_color

    # white_bg = np.ones_like(scaled_image) * 255
    # if active_region[0][1] < 0:
    #     active_region[0][1] += data.shape[-2] + 1
    # if active_region[1][1] < 0:
    #     active_region[1][1] += data.shape[-1] + 1
    # bb = np.array(active_region) * scale

    # white_bg[bb[0,0]:bb[0,1], bb[1,0]:bb[1,1]] = scaled_image[bb[0,0]:bb[0,1], bb[1,0]:bb[1,1]]
    # scaled_image = white_bg

    cv2.imwrite(name, scaled_image)

accumulated_original = out1_original + out2_original
accumulated_dilated = out1_dilated + out2_dilated
# correct_f2 = torch.conv2d(f2, w, padding=1)

write_image("frame1.png", f1, 100, active_region=[[1,4],[1,4]])
write_image("frame2.png", f2, 100, active_region=[[1,4],[2,5]])
write_image("frames_fused.png", f_fused, 100, active_region=[[1,4],[1,5]])
write_image("delta2.png", d2, 100, active_region=[[1,4],[2,5]])
write_image("out1_original.png", out1_original, 100, active_region=[[1,4],[1,4]])
write_image("out2_original.png", out2_original, 100, active_region=[[1,4],[2,5]])
write_image("out1_dilated.png", out1_dilated, 100, active_region=[[0,5],[0,5]])
write_image("out2_dilated.png", out2_dilated, 100, active_region=[[0,5],[1,6]])
write_image("correct_f2.png", correct_f2, 100, active_region=[[1,4],[2,5]])
write_image("correct_fused.png", correct_fused, 100, 4, np.array((50,255,0)), active_region=[[1,4],[1,5]])
write_image("accumulated_original.png", accumulated_original, 100, 4, np.array((0,0,255)), active_region=[[1,4],[1,5]])
write_image("accumulated_dilated.png", accumulated_dilated, 100, 4, np.array((50,255,0)))

==> figures/padding_2/plot_dilated_conv.py <==
import torch
import cv2
import numpy as np

w = torch.ones((1,1,3,3)) / 9.0

background = torch.zeros((1,1,5,8))
f1 = background.clone()
f1[:,:,1:4,1:4] += 0.8

f_fused = f1.clone()

f2_range = (3,6)

f2 = background.clone()
# f2[:,:,1:4,1] += f1[:,:,1:4,1]
f2[:,:,1:4,f2_range[0]:f2_range[1]] += 1.0
f_fused[:,:,1:4,f2_range[0]:f2_range[1]] = 1.0

d2 = f_fused-f1

out1_original = torch.zeros_like(background)
out2_original = torch.zeros_like(background)
correct_f2 = torch.zeros_like(background)
correct_fused = torch.zeros_like(background)

out_f1_original = torch.conv2d(f1[:,:,1:4,1:4], w, padding=1)
out_f2_original = torch.conv2d(d2[:,:,1:4,f2_range[0]:f2_range[1]], w, padding=1)
reference_f2 = torch.conv2d(f2[:,:,1:4,f2_range[0]:f2_range[1]], w, padding=1)
reference_fused = torch.conv2d(f_fused[:,:,1:4,1:f2_range[1]], w, padding=1)

out1_dilated = torch.conv2d(f1, w, padding=1)
out2_dilated = torch.conv2d(d2, w, padding=1)

out1_original[:,:,1:4,1:4] = out_f1_original
out2_original[:,:,1:4,f2_range[0]:f2_range[1]] = out_f2_original
correct_f2[:,:,1:4,f2_range[0]:f2_range[1]] = reference_f2
correct_fused[:,:,1:4,1:f2_range[1]] = reference_fused

def write_image(name, data, scale, highlight_column=None, highlight_color=np.array((0,0,255)), active_region=[[0,-1], [0,-1]]):
    data = (data[0,0] * 255).to(torch.uint8).numpy()[:,:]
    scaled_image = cv2.resize(data, (data.shape[-1] * scale, data.shape[-2] * scale), interpolation=cv2.INTER_NEAREST)
    scaled_image = np.repeat(scaled_image[:,:,None], 3, axis=2)
    scaled_image[scale-1::scale] = 100
    scaled_image[scale::scale] = 100
    scaled_image[:,scale-1::scale] = 100
    scaled_image[:,scale::scale] = 100

    if highlight_column is not None:
        for i in range(-3,3):
            scaled_image[1*scale:4*scale, highlight_column*scale+i] = highlight_color
            scaled_image[1*scale:4*scale, (highlight_column+1)*scale+i] = highlight_color
            scaled_image[1*scale+i, highlight_column*scale:(highlight_column+1)*scale] = highlight_color
            scaled_image[4*scale+i, highlight_column*scale:(highlight_column+1)*scale] = highlight_color

    # white_bg = np.ones_like(scaled_image) * 255
    # if active_region[0][1] < 0:
    #     active_region[0][1] += data.shape[-2] + 1
    # if active_region[1][1] < 0:
    #     active_region[1][1] += data.shape[-1] + 1
    # bb = np.array(active_region) * scale

    # white_bg[bb[0,0]:bb[0,1], bb[1,0]:bb[1,1]] = scaled_image[bb[0,0]:bb[0,1], bb[1,0]:bb[1,1]]
    # scaled_image = white_bg

    cv2.imwrite(name, scaled_image)

accumulated_original = out1_original + out2_original
accumulated_dilated = out1_dilated + out2_dilated
# correct_f2 = torch.conv2d(f2, w, padding=1)

scale = 100

write_image("frame1.png", f1, scale, active_region=[[1,4],[1,4]])
write_image("frame2.png", f2, scale, active_region=[[1,4],[2,5]])
write_image("frames_fused.png", f_fused, scale, active_region=[[1,4],[1,5]])
write_image("delta2.png", d2, scale, active_region=[[1,4],[2,5]])
write_image("out1_original.png", out1_original, scale, active_region=[[1,4],[1,4]])
write_image("out2_original.png", out2_original, scale, active_region=[[1,4],[2,5]])
write_image("out1_dilated.png", out1_dilated, scale, active_region=[[0,5],[0,5]])
write_image("out2_dilated.png", out2_dilated, scale, active_region=[[0,5],[1,6]])
write_image("correct_f2.png", correct_f2, scale, active_region=[[1,4],[2,5]])
write_image("correct_fused.png", correct_fused, scale, 4, np.array((50,255,0)), active_region=[[1,4],[1,5]])
write_image("accumulated_original.png", accumulated_original, scale, 4, np.array((0,0,255)), active_region=[[1,4],[1,5]])
write_image("accumulated_dilated.png", accumulated_dilated, scale, 4, np.array((50,255,0)))
